Sustained Kozai-Lidov oscillations in misaligned circumstellar gas disks

A disk around one component of a binary star system with sufficiently high inclination can undergo Kozai-Lidov (KL) oscillations during which the disk inclination and disk eccentricity are exchanged. Previous studies show that without a source of accretion, KL unstable disks exhibit damped oscillations, due to viscous dissipation, that leave the disk stable near or below the critical inclination for KL oscillations. With three-dimensional hydrodynamical simulations we show that a highly misaligned circumbinary disk that flows onto the binary components forms highly inclined circumstellar disks around each component. We show that a continuous infall of highly inclined material allows the KL oscillations to continue. The KL disk oscillations produce shocks and eccentricity growth in the circumstellar disks that affect the conditions for planet formation.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
dvipdf main.dvi
open main.pdf



